Cox rings of K3 surfaces of Picard number three

Let $X$ be a projective K3 surface over $\mathbb C$. We prove that its Cox ring $R(X)$ has a generating set whose degrees are either classes of smooth rational curves, sums of at most three elements of the Hilbert basis of the nef cone, or of the form $2(f+f')$, where $f,f'$ are classes of elliptic fibrations with $f\cdot f'=2$. This result and techniques using Koszul's type exact sequences allow to determine a generating set for the Cox ring of all Mori dream K3 surfaces of Picard number three which is minimal in most cases. A presentation for the Cox ring is given in some special cases with few generators.

==> Find-2.m <==
qua := function(Q,u,v)
 K := Rationals();
 n := Nrows(Q);
 return (Matrix(K,1,n,Eltseq(u))*Matrix(K,Q)*Matrix(K,n,1,Eltseq(v)))[1,1];
end function;

Pts := function(D,B,m)
 n := Nrows(D);
 L := <>;
 Append(~L,[m]);
 M := Transpose(B)^(-1);
 for i in [2..n-1] do
  d := Lcm([Denominator(p) : p in Eltseq(M[i])]);
  u := Floor(d*Sqrt((D[1,1]*m^2+2)/-D[i,i]));
  Append(~L,[k/d : k in [-u..u]]);
 end for;
 lis := [[p[i] : i in [1..#L]] : p in CartesianProduct(L)];
 pts := [];
 for v in lis do
  a := (&+[D[i,i]*v[i]^2 : i in [1..#v]]+2)/(-D[n,n]);
  if a eq 0 then 
   Append(~pts,v cat [0]);
  else
   b,r := IsSquare(a);
   if b then 
    Append(~pts,v cat [r]); 
    Append(~pts,v cat [-r]); 
   end if;
  end if;
 end for;
 return pts;
end function;


Test := function(Q,ll)
 if #ll eq 0 then return false; end if;
 n := Nrows(Q);
 C := Cone([Eltseq(v) : v in ll]);
 if Dimension(C) lt n then
  return false;
 else
  L := <>;
  for F in Facets(C) do
   ra := Rays(F);
   Append(~L,Matrix(#ra,#ra,[qua(Q,p,q) : p,q in ra]));
  end for;
  return &and[IsNegativeSemiDefinite(M) : M in L];
 end if;
end function;


FindEff := function(Q)
 n := Nrows(Q);
 D,B := OrthogonalizeGram(Q);
 B := Matrix(Rationals(),B);
 k := [i : i in [1..n] | D[i,i] gt 0][1];
 if k ne 1 then
  J := PermutationMatrix(Rationals(),Sym(n)!(1,k));
  B := Transpose(J)*B;
  D := Transpose(J)*D*J;
 end if;
 A<[x]> := AffineSpace(Rationals(),n);
 pts := [A!p : p in Pts(D,B,0)];
 l1 := {Matrix(1,n,Eltseq(p))*B : p in pts};
 ll := {p : p in l1 | &and[Denominator(a) eq 1 : a in Eltseq(p)]};
 if #ll gt 1 then
  repeat
   H := &+[Random(Integers(),10)*C : C in ll];
  until 0 notin [qua(Q,H,C) : C in ll];
  l1 := {}; l2 := {};
  repeat
   u := Min([Abs(qua(Q,H,C)) : C in ll]);
   l2 := l2 join {C : C in ll | qua(Q,H,C) eq u};
   ll := ll diff &join{{v,-v} : v in l2};
   l1 := l1 join {C : C in l2 | &and[qua(Q,C,E) ge 0 : E in l1]};
  until #ll eq 0;
  ll := l1;
  l0 := ll;
 end if;

 u := 0;
 d := Abs(Determinant(B));

 repeat
  u := u + 1/d;
  pts := Pts(D,B,u);
  l1 := {Matrix(1,n,Eltseq(p))*B : p in pts};
  l2 := {v : v in l1 | &and[Denominator(p) eq 1 : p in Eltseq(v)]};
  l3 := {v : v in l2 | &and[qua(Q,v,w) ge 0 : w in ll]};
  pairs := {{a,b} : a,b in l3 | a ne b and qua(Q,a,b) lt 0};
  if #pairs ne 0 then
   for v in pairs do
    w := Eltseq(v);
    if w[1] in Cone([v : v in l0] cat [w[2]])
     then l3 := l3 diff {w[1]};
     else l3 := l3 diff {w[2]};
    end if;
   end for;
  end if;
  ll := ll join {v : v in l2 | &and[qua(Q,v,w) ge 0 : w in ll]};
 until Test(Q,ll);

 return ll;
end function;

 




==> LSK3Lib.m <==
//Input: vectors A,B, intersection matrix Q
//Output: intersection product  

qua := function(A,B,Q)
 K := CoefficientRing(Q);
 n := Nrows(Q);
 return (Matrix(K,1,n,Eltseq(A))*Q*Matrix(K,n,1,Eltseq(B)))[1,1];
end function;


//Input: class of divisor D, set of classes of negative curves neg, intersection matrix Q (for a K3 surface)
//Output:h^0(D) and h^1(D)


function h01(D,neg,Q)
 L := ToricLattice(#Eltseq(D));
 B := L!Eltseq(D);
 if B eq Zero(L) then return [1,0]; end if;
 h := qua(B,B,Q)/2+2;
 Eff := Cone([L!Eltseq(v) : v in neg]);
 if B notin Eff then 
  if -B notin Eff then 
   return [0,-h]; 
  else
   v := h01(-B,neg,Q);
   return [0,v[2]];
  end if;
 end if;
 repeat
  m,i := Min([qua(B,E,Q) : E in neg]);
  C := neg[i];
  if m lt 0 then B := B - L!Eltseq(C); end if;
 until m ge 0;
 if B eq Zero(L) then return [1,1-h];
 else
 if qua(B,B,Q) eq 0 then 
  d := Gcd(Eltseq(B));
  s := d+1;
 else
  s := qua(B,B,Q)/2+2; 
 end if;
 return [s,s - h];
 end if;
end function;

 
//
h0 := function(D,neg,Q)
 return h01(D,neg,Q)[1];
end function;

//
h1 := function(D,neg,Q)
 return h01(D,neg,Q)[2];
end function;




//Input: set of classes of negative curves
//Output: effective cone

Eff := function(neg)
 L := ToricLattice(#Eltseq(neg[1]));
 return Cone([L!Eltseq(v) : v in neg]);
end function;


//Input: set of classes of negative curves, intersection matrix
//Output: Hilbert basis of the nef cone

HBEff := function(neg)
 return HilbertBasis(Eff(neg));
end function;

//Input: set of classes of negative curves, intersection matrix
//Output: nef cone

Nef := function(neg,Q)
 L := ToricLattice(#Eltseq(neg[1]));
 return Cone([L!Eltseq(v) : v in Rays(Dual(Eff(neg)*Q))]);
end function;


//Input: set of classes of negative curves, intersection matrix
//Output: Hilbert basis of the nef cone

HBNef := function(neg,Q)
 return HilbertBasis(Nef(neg,Q));
end function;


//Input: class of divisor, Hilbert basis of Nef, intersection matrix
//Output: boolean
//
//Returns true if D is hyperelliptic

Hyperelliptic := function(D,hb,Q)
 L := ToricLattice(#Eltseq(D));
 D := L!Eltseq(D);
 C0 := [w : w in hb | qua(w,w,Q) eq 0];
 C1 := [w : w in hb | qua(w,w,Q) eq 2];
   for p in C0 do
      if qua(D,D,Q) gt 0 and qua(D,p,Q) eq 2
      then return true, D;
      end if;
   end for;
 for p in C1 do
      if qua(D,D,Q) gt 0 and D eq 2*p
      then return true, D;
      end if;
   end for;
 if qua(D,D,Q) eq 2
      then return true, D;
      end if;
 return false;
end function;


//Input: class of divisor, set of classes of negative curves, intersection matrix
//Output:boolean
//
//It returns true if the divisor is nef

IsNef := function(D,neg,Q)
 if Min([qua(D,E,Q) : E in neg]) ge 0 then return true; end if;
 return false;
end function;

//Input: class of divisor, set of classes of negative curves, Hilbert basis of Nef, intersection matrix
//Output:boolean
//
//It returns true if the divisor is very ample

IsVAmple := function(D,neg,hb,Q)
if Min([qua(D,E,Q) : E in neg]) gt 0 and Hyperelliptic(D,hb,Q) eq false 
then return true;
end if;
return false;
end function;


 

==> MinimalLib.m <==
d:=3;

RR := function(M,v);
 n:=Ncols(M);
 m:=Nrows(M);
 L1:=ToricLattice(n);
 L2:=ToricLattice(m);
 f:=hom<L1->L2|Transpose(M)>;
 C:=ZeroCone(L2);
 w:=L2!Eltseq(v);
 P:=ConeToPolyhedron(PositiveQuadrant(L1)) meet Polyhedron(C,f,-w);
 return Points(P);
end function;


SG := function(D,neg,hb,Q,G)
 L := ToricLattice(d);
 D := L!Eltseq(D);
 neg := [L!Eltseq(v) : v in neg];
 hb := [L!Eltseq(v) : v in hb];
 eff := Cone(neg);
 return [i: i in [1..#G]| L!Eltseq(G[i]) ne D and h0(D-L!G[i],neg,Q) gt 0];
end function;

RRD := function(D,neg,hb,Q,G);
A := Matrix([G[i]: i in  SG(D,neg,hb,Q, G)]);
return RR(Transpose(A),D), SG(D,neg,hb,Q,G);
end function;


Minimal := function(D,neg,hb,Q,G);
L:=ToricLattice(d);
I := SG(D,neg,hb,Q,G);
if #I eq 0 then return true;
end if;
A := Matrix([G[i]: i in I]);
R := [Eltseq(p): p in RR(Transpose(A),D)];
N := [i: i in [1..#I]|G[I[i]] in neg];
B1 := [i: i in N| &*[R[l][i]: l in [1..#R]] ne 0];
B2 := [{i,j}: i,j in N|i ne j and &*[R[l][i]+R[l][j]: l in [1..#R]] ne 0 
and qua(G[I[i]],G[I[j]],Q) ge 1];
B := {{i,j,k}: i,j,k in N|#{i,j,k} eq 3 and &*[R[l][i]+R[l][j]+R[l][k]: l in [1..#R]] ne 0  
and L!D eq L!G[I[i]]+L!G[I[j]]+L!G[I[k]]}; 
B3 := [p: p in B|{h1(L!G[I[a]]+L!G[I[b]],neg,Q): a,b in p|a ne b} eq {0}];
if #B1 gt 0 or #B2 gt 0 or #B3 gt 0
then return true, B1, B2, B3;
end if;
return false;
end function;
--- 

//Example of use

M := Matrix([[-2,0,8],[0,-2,16],[8,16,-128]]); 
E := [[3,4,1],[1,0,0],[4,9,2],[0,1,0],[4,15,3],[0,7,1],[3,16,3],[1,12,2]];  
hb := HBNef(E,M); 
L1 :=[
];
L2 := [
];
L3 := [ ];

G := [Eltseq(g): g in E] cat [Eltseq(g): g in L1 cat L2 cat L3];
bad:=[i: i in [1..#G]|Minimal(G[i],E,hb,M,G) eq false];


 

==> TestLib.m <==
n:=3;



//Input: class of divisor D, set of classes of negative curves, Hilbert basis of Nef, intersection matrix
//Output: set of classes
//
//It returns the set of classes w of negative curves and elements of the Hilbert basis 
//of the nef cone which are distinct from D and such that D-w is effective

S := function(D,neg,hb,Q)
 L := ToricLattice(n);
 D := L!Eltseq(D);
 neg := [L!Eltseq(v) : v in neg];
 hb := [L!Eltseq(v) : v in hb];
 eff := Cone(neg);
 return {L!w: w in Set(neg) join Set(hb)| w ne D and h0(D-w,neg,Q) gt 0};
end function;


//Input: set of classes of negative curves, Hilbert basis of Nef
//Output: set T1

T1 := function(neg,hb,Q)
  L := ToricLattice(n);
  neg := [L!Eltseq(v) : v in neg];
  hb :=[L!Eltseq(v) : v in hb];
  return {[a,b]: a,b in Set(neg) join Set(hb)|qua(a,b,Q) eq 0};
end function;

//Input:set of classes of negative curves, Hilbert basis of Nef
//Output: set T2

T2 := function(neg,hb)
 L := ToricLattice(n);
 neg := [L!Eltseq(v) : v in neg];
 hb :=[L!Eltseq(v) : v in hb];
 C := Set(neg) join Set(hb);
 return {A: A in Subsets(C,3)| not &and{a in Set(neg): a in A}};
end function;


//Input:set of classes of negative curves, Hilbert basis of Nef, intersection matrix
//Output: set T3

T3 := function(neg,hb,Q)
 L := ToricLattice(n);
 neg := [L!Eltseq(v) : v in neg];
 hb :=[L!Eltseq(v) : v in hb];
 return {[L!a,b]: a,b in Set(hb)| h1(a-b,neg,Q) eq 0 and h1(a,neg,Q) eq 0 and h0(2*b-a,neg,Q) eq 0};
end function;

 


//Input:set of classes of negative curves, Hilbert basis of Nef, intersection matrix
//Output: set T4

T4 := function(neg,hb,Q)
  C1 := {3*a: a in hb|qua(a,a,Q) ne 2};
  C2 := {2*a: a in hb| qua(a,a,Q) eq 2 or Hyperelliptic(a,hb,Q) eq false};
 return C1 join C2;
end function;


//Input: class of divisor, set of classes of negative curves, intersection matrix, t1, Sd
//Output: boolean
//
//It is Test 1, based on Corollary 2.2.

test1 := function(D,neg,hb,Q,t1,Sd);
 L := ToricLattice(n);
 D := L!Eltseq(D);  
 T1b := [p : p in t1 | &and{a in Sd : a in p}];
 for p in T1b do
 if h1(D-L!p[1]-L!p[2],neg,Q) eq 0
  then return false, p;
 end if;
end for; 
 return true;
end function;




//Input:class of divisor, set of classes of negative curves, intersection matrix, t2, Sd
//Output: boolean

//
//It is Test 2, based on Corollary 2.3. 

test2 := function(D,neg,hb,Q,t2,Sd)
 L := ToricLattice(n);
 D := L!Eltseq(D);
 T2b:= [A: A in t2|&and{a in Sd: a in A}];
  for E in T2b do
  if &+[h1(D-L!&+S,neg,Q) : S in Subsets(E,2)] eq 0 and h0(L!&+E-D,neg,Q) eq 0
   then return false, E;
  end if;
 end for;
 return true;
end function;

//Input:class of divisor, set of classes of negative curves, intersection matrix, t3, Sd
//Output: boolean
//
//It is Test 3, based on Proposition 2.9.

test3 := function(D,neg,hb,Q,t3,Sd)
 L := ToricLattice(n);
 D := L!Eltseq(D);
 T3b := [p:p in t3|&and{a in Sd: a in p}];
 sum := [p:p in T3b| D eq L!(p[1]+p[2])];
 if #sum ge 1 
  then return false, sum;
 end if;
 return true;
end function;


//Input: class of divisor, set of classes of negative curves, hilbert basis nef cone, intersection matrix, t4
//Output: boolean
//
//It is Test 4, based on Proposition 1.8.

test4 := function(D,neg,hb,Q,t4)
 L := ToricLattice(n);
 D := L!Eltseq(D);
 if D in t4
  then return false;
 end if;
 return true;
end function;

//Input: class of divisor, set of classes of negative curves, hilbert basis nef cone, intersection matrix 
//Output: boolean
//
//It is Test 5, based on Lemma 2.8.

test5 := function(D,neg,hb,Q)
L := ToricLattice(n);
D := L!Eltseq(D);
d := h0(D,neg,Q);
neg := [L!Eltseq(v) : v in neg];
hb := [L!Eltseq(v) : v in hb];
E := {[a,b]: a,b in neg|h0(D-a-b,neg,Q) gt 0 and h1(D-a-b,neg,Q) eq 0 and qua(a,b,Q) eq 2};
E := {e: e in E|IsVAmple(D-e[1]-e[2],neg,hb, Q)};
for e in E do
if  d eq h0(D-e[1],neg,Q)+h0(D-e[2],neg,Q)-h0(D-e[1]-e[2],neg,Q)+2
then return false, e;
end if;
end for;
return true;
end function;

//Input: class of divisor, set of classes of negative curves, hilbert basis nef cone, intersection matrix 
//Output: boolean
//
//It is Test 6, based on Proposition 2.9.

test6 := function(D,neg,hb,Q,Sd)
L := ToricLattice(n);
Sums := {L!a+L!b: a,b in Sd| a in Set(hb) and b in Set(hb)};
A := {[L!p,L!q]: p in Sums, q in Sd| q in Set(hb) and L!D eq L!p+L!q};
B := {v: v in A|h1(v[1]-v[2],neg,Q) eq 0 and h1(v[1],neg,Q) eq 0 and h0(2*v[2]-v[1],neg,Q) eq 0};
if #B gt 0 
  then return false, B;
end if;
return true;
end function;



//Input: class of divisor, set of classes of negative curves, Hilbert basis of Nef, intersection matrix, t1,t2, t3, t4, Sd
//Output: boolean
//
//It return true if D passes all tests

test := function(D,neg,hb,Q,t1,t2,t3,t4,Sd)
 if test1(D,neg,hb,Q,t1,Sd) and test2(D,neg,hb,Q,t2,Sd) and test3(D,neg,hb,Q,t3,Sd) and test4(D,neg,hb,Q,t4)   
  then return true;
  else return false;
 end if;
end function;


//Input: set of classes of negative curves, Hilbert basis of Nef, intersection matrix
//Output: list of generators of R(X)


gen := function(neg,Q)
 hb := HBNef(neg,Q);
 t1 := T1(neg,hb,Q);
 t2 := T2(neg,hb);
 t3 := T3(neg,hb,Q);
 t4 := T4(neg,hb,Q);
 SumOf2 := {&+[a,b] : a,b in hb};
 SumOf3 := {&+[a,b,c] : a,b,c in hb} diff SumOf2;
 L1 := [];
 L2 := [];
 L3 := [];
  for D in hb do
  Sd := S(D,neg,hb,Q);
   if test(D,neg,hb,Q,t1,t2,t3,t4,Sd) 
    then Append(~L1,D);
   end if;
  end for;
  for D in SumOf2 do
  Sd := S(D,neg,hb,Q);
   if test(D,neg,hb,Q,t1,t2,t3,t4,Sd) and test5(D,neg,hb,Q)
    then Append(~L2,D);
   end if;
  end for;
  for D in SumOf3 do
  Sd := S(D,neg,hb,Q);
   if test(D,neg,hb,Q,t1,t2,t3,t4,Sd)  and test6(D,neg,hb,Q,Sd)
    then Append(~L3,D);
   end if;
  end for;
return L1,L2,L3;
end function;

L1,L2,L3 := gen(E,M);
 

